JWST Imaging of the Cartwheel Galaxy Reveals Dust Associated with SN 2021afdx

We present near- and mid-infrared (0.9-18 $\mu$m) photometry of supernova (SN) 2021afdx, which was imaged serendipitously with the James Webb Space Telescope (JWST) as part of its Early Release Observations of the Cartwheel Galaxy. Our ground-based optical observations show it is likely to be a Type IIb SN, the explosion of a yellow supergiant, and its infrared spectral energy distribution (SED) $\approx$200 days after explosion shows two distinct components, which we attribute to hot ejecta and warm dust. By fitting models of dust emission to the SED, we derive a dust mass of $(3.8_{-0.3}^{+0.5}) \times 10^{-3}\ M_\odot$, which is the highest yet observed in a Type IIb SN but consistent with other Type II SNe observed by the Spitzer Space Telescope. We also find that the radius of the dust is significantly larger than the radius of the ejecta, as derived from spectroscopic velocities during the photospheric phase, which implies that we are seeing an infrared echo off of preexisting dust in the progenitor environment, rather than dust newly formed by the SN. Our results show the power of JWST to address questions of dust formation in SNe, and therefore the presence of dust in the early universe, with much larger samples than have been previously possible.

==> anc/dbf2a.mrt <==
Title: JWST Imaging of the Cartwheel Galaxy Reveals Dust Associated with 
    SN 2021afdx 
Authors: Hosseinzadeh G., Sand D.J., Jencson J.E., Andrews J.E., Shivaei I., 
    Bostroem K.A., Valenti S., Szalai T., Burke J., Howell D.A., McCully C., 
    Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G. 
Table: Data behind Figure 2a: Ground-based optical and JWST-based infrared
    light curve of SN 2021afdx
================================================================================
Byte-by-byte Description of file: dbf2a.mrt
--------------------------------------------------------------------------------
   Bytes Format Units   Label   Explanations
--------------------------------------------------------------------------------
   1- 11 F11.5  d       MJD     Modified Julian Date of observation, JD-2,400,000.5
  13- 13 A1     ---   l_omag    Limit flag on omag
  15- 20 F6.3   mag     omag    Observed magnitude in Filter
  22- 26 F5.3   mag   e_omag    ?="" Uncertainty in omag, null if upper limit
  28- 33 A6     ---     Filter  Filter
  35- 48 A14    ---     Tel     Telescope
  50- 57 F8.3   d       Phase   Phase (1)
--------------------------------------------------------------------------------
Note (1): Phases are given with respect to the last prediscovery non-detection.
--------------------------------------------------------------------------------
59387.6     > 19.725       o      ATLAS          -147.305 
59389.6     > 17.985       o      ATLAS          -145.364 
59389.6     > 19.155       o      ATLAS          -145.364 
59391.6     > 19.735       o      ATLAS          -143.423 
59393.6     > 19.355       o      ATLAS          -141.481 
59393.6     > 19.335       o      ATLAS          -141.481 
59395.6     > 19.725       o      ATLAS          -139.540 
59395.6     > 20.305       o      ATLAS          -139.540 
59399.6     > 20.395       o      ATLAS          -135.657 
59399.6     > 20.505       o      ATLAS          -135.657 
59403.6     > 20.525       o      ATLAS          -131.774 
59411.6     > 19.865       o      ATLAS          -124.009 
59411.6     > 20.505       o      ATLAS          -124.009 
59415.5     > 20.355       o      ATLAS          -120.223 
59417.5     > 19.675       o      ATLAS          -118.281 
59421.5     > 19.485       o      ATLAS          -114.399 
59423.6     > 20.075       o      ATLAS          -112.360 
59425.6     > 20.375       o      ATLAS          -110.419 
59427.6     > 20.665       o      ATLAS          -108.477 
59429.6     > 20.585       o      ATLAS          -106.536 
59433.5     > 20.745       o      ATLAS          -102.750 
59437.5     > 20.485       o      ATLAS           -98.867 
59441.5     > 20.555       o      ATLAS           -94.985 
59445.5     > 20.095       o      ATLAS           -91.102 
59447.4     > 19.795       o      ATLAS           -89.258 
59451.6     > 19.915       o      ATLAS           -85.181 
59451.6     > 19.365       o      ATLAS           -85.181 
59453.5     > 20.115       o      ATLAS           -83.336 
59455.5     > 20.625       o      ATLAS           -81.395 
59457.5     > 20.625       o      ATLAS           -79.454 
59463.5     > 20.645       o      ATLAS           -73.629 
59467.5     > 20.285       o      ATLAS           -69.747 
59471.5     > 20.375       o      ATLAS           -65.864 
59479.5     > 19.255       o      ATLAS           -58.098 
59481.4     > 19.925       o      ATLAS           -56.254 
59483.4     > 19.885       o      ATLAS           -54.312 
59485.5     > 20.525       o      ATLAS           -52.274 
59487.5     > 20.225       o      ATLAS           -50.333 
59489.4     > 20.625       o      ATLAS           -48.488 
59491.4     > 20.185       o      ATLAS           -46.547 
59493.4     > 20.355       o      ATLAS           -44.605 
59495.4     > 20.115       o      ATLAS           -42.664 
59501.4     > 20.575       o      ATLAS           -36.840 
59503.3     > 19.595       o      ATLAS           -34.996 
59505.4     > 18.115       o      ATLAS           -32.957 
59509.4     > 17.985       o      ATLAS           -29.074 
59511.3     > 19.875       o      ATLAS           -27.230 
59513.4     > 20.365       o      ATLAS           -25.192 
59515.4     > 20.385       o      ATLAS           -23.250 
59519.4     > 20.375       o      ATLAS           -19.367 
59523.3     > 20.385       o      ATLAS           -15.582 
59527.4     > 20.135       o      ATLAS           -11.602 
59529.3     > 20.395       o      ATLAS            -9.757 
59531.4     > 19.305       o      ATLAS            -7.719 
59535.4     > 18.695       o      ATLAS            -3.836 
59537.3     > 20.365       o      ATLAS            -1.992 
59539.3     > 19.635       o      ATLAS            -0.050 
59541.3       18.890 0.110 o      ATLAS             1.891 
59543.3       18.890 0.100 o      ATLAS             3.832 
59545.3       18.560 0.060 o      ATLAS             5.774 
59547.3       18.430 0.090 o      ATLAS             7.715 
59547.80648   19.159 0.036 B      Las Cumbres 1m    8.207 
59547.81120   18.833 0.028 g      Las Cumbres 1m    8.211 
59547.81596   18.483 0.064 i      Las Cumbres 1m    8.216 
59548.79617   18.744 0.028 g      Las Cumbres 1m    9.167 
59548.80085   18.431 0.059 i      Las Cumbres 1m    9.172 
59550.44919   19.041 0.030 B      Las Cumbres 1m   10.772 
59550.45205   18.394 0.029 V      Las Cumbres 1m   10.775 
59550.45394   18.663 0.020 g      Las Cumbres 1m   10.777 
59550.45675   18.229 0.028 r      Las Cumbres 1m   10.779 
59550.45865   18.274 0.035 i      Las Cumbres 1m   10.781 
59551.3       18.270 0.060 o      ATLAS            11.598 
59551.56237   18.929 0.033 B      Las Cumbres 1m   11.853 
59551.56518   18.328 0.031 V      Las Cumbres 1m   11.855 
59551.56707   18.546 0.022 g      Las Cumbres 1m   11.857 
59551.56990   18.096 0.029 r      Las Cumbres 1m   11.860 
59551.57179   18.269 0.050 i      Las Cumbres 1m   11.862 
59553.16180   18.962 0.029 B      Las Cumbres 1m   13.405 
59553.16459   18.311 0.029 V      Las Cumbres 1m   13.408 
59553.16648   18.607 0.021 g      Las Cumbres 1m   13.410 
59553.16930   18.148 0.028 r      Las Cumbres 1m   13.412 
59553.17119   18.234 0.030 i      Las Cumbres 1m   13.414 
59555.12232   19.236 0.038 B      Las Cumbres 1m   15.308 
59555.12513   18.415 0.031 V      Las Cumbres 1m   15.311 
59555.12700   18.752 0.025 g      Las Cumbres 1m   15.313 
59555.12981   18.178 0.024 r      Las Cumbres 1m   15.315 
59555.13169   18.172 0.033 i      Las Cumbres 1m   15.317 
59557.02582   19.326 0.058 B      Las Cumbres 1m   17.156 
59557.02862   18.390 0.047 V      Las Cumbres 1m   17.159 
59557.03051   18.834 0.037 g      Las Cumbres 1m   17.160 
59557.03332   18.180 0.032 r      Las Cumbres 1m   17.163 
59557.03521   18.173 0.053 i      Las Cumbres 1m   17.165 
59558.48639   19.460 0.058 B      Las Cumbres 1m   18.574 
59558.48920   18.467 0.054 V      Las Cumbres 1m   18.576 
59558.49109   18.875 0.048 g      Las Cumbres 1m   18.578 
59558.49392   18.135 0.044 r      Las Cumbres 1m   18.581 
59558.49581   18.175 0.072 i      Las Cumbres 1m   18.583 
59559.3       18.480 0.130 o      ATLAS            19.363 
59559.86821   19.665 0.097 B      Las Cumbres 1m   19.915 
59559.87102   18.579 0.108 V      Las Cumbres 1m   19.918 
59559.87291   19.125 0.080 g      Las Cumbres 1m   19.920 
59559.87573   18.422 0.105 r      Las Cumbres 1m   19.922 
59559.87762   18.359 0.105 i      Las Cumbres 1m   19.924 
59561.45559   19.989 0.097 B      Las Cumbres 1m   21.456 
59561.45839   18.682 0.056 V      Las Cumbres 1m   21.459 
59561.46028   19.185 0.051 g      Las Cumbres 1m   21.460 
59561.46407   18.187 0.043 i      Las Cumbres 1m   21.464 
59562.04851   19.937 0.094 B      Las Cumbres 1m   22.031 
59562.05133   18.772 0.061 V      Las Cumbres 1m   22.034 
59562.05321   19.360 0.053 g      Las Cumbres 1m   22.036 
59562.05602   18.393 0.044 r      Las Cumbres 1m   22.039 
59562.05791   18.259 0.039 i      Las Cumbres 1m   22.041 
59563.06272   20.188 0.101 B      Las Cumbres 1m   23.016 
59563.06552   18.866 0.067 V      Las Cumbres 1m   23.019 
59563.06740   19.451 0.062 g      Las Cumbres 1m   23.020 
59563.07022   18.398 0.040 r      Las Cumbres 1m   23.023 
59563.07211   18.287 0.053 i      Las Cumbres 1m   23.025 
59563.3       18.400 0.100 o      ATLAS            23.246 
59564.09211   20.107 0.155 B      Las Cumbres 1m   24.015 
59564.09492   18.991 0.097 V      Las Cumbres 1m   24.018 
59564.09681   19.424 0.093 g      Las Cumbres 1m   24.020 
59564.09962   18.602 0.067 r      Las Cumbres 1m   24.022 
59564.10149   18.423 0.070 i      Las Cumbres 1m   24.024 
59567.3       18.620 0.200 o      ATLAS            27.129 
59568.48362   20.614 0.200 B      Las Cumbres 1m   28.278 
59568.48644   19.174 0.103 V      Las Cumbres 1m   28.281 
59568.48833   19.863 0.116 g      Las Cumbres 1m   28.283 
59568.49114   18.618 0.068 r      Las Cumbres 1m   28.285 
59568.49302   18.589 0.072 i      Las Cumbres 1m   28.287 
59570.03836   21.070 0.185 B      Las Cumbres 1m   29.787 
59570.04103   19.369 0.076 V      Las Cumbres 1m   29.790 
59570.04281   20.054 0.067 g      Las Cumbres 1m   29.791 
59570.04549   18.987 0.048 r      Las Cumbres 1m   29.794 
59570.04723   18.702 0.044 i      Las Cumbres 1m   29.796 
59576.45450   19.748 0.068 V      Las Cumbres 1m   36.015 
59576.45639   20.392 0.065 g      Las Cumbres 1m   36.017 
59576.45920   19.280 0.053 r      Las Cumbres 1m   36.020 
59576.46109   18.898 0.063 i      Las Cumbres 1m   36.022 
59582.04599   20.177 0.091 V      Las Cumbres 1m   41.443 
59582.04881   20.670 0.072 g      Las Cumbres 1m   41.446 
59582.05277   19.593 0.062 r      Las Cumbres 1m   41.450 
59582.05558   19.311 0.060 i      Las Cumbres 1m   41.452 
59587.3     > 19.915       o      ATLAS            46.543 
59588.46771   19.542 0.088 r      Las Cumbres 1m   47.676 
59588.47052   19.225 0.100 i      Las Cumbres 1m   47.679 
59589.3       19.410 0.200 o      ATLAS            48.484 
59591.2     > 19.755       o      ATLAS            50.329 
59595.2     > 19.865       o      ATLAS            54.212 
59598.05604   19.827 0.119 r      Las Cumbres 1m   56.984 
59598.05884   19.802 0.142 i      Las Cumbres 1m   56.987 
59599.2     > 20.185       o      ATLAS            58.094 
59603.2     > 19.735       o      ATLAS            61.977 
59742.131     23.944 0.030 F090W  JWST NIRCam     196.837 
59742.131     23.287 0.004 F277W  JWST NIRCam     196.837 
59742.172     23.242 0.011 F150W  JWST NIRCam     196.877 
59742.172     23.128 0.009 F356W  JWST NIRCam     196.877 
59742.214     23.093 0.007 F200W  JWST NIRCam     196.918 
59742.214     22.223 0.007 F444W  JWST NIRCam     196.918 
59745.322     21.497 0.007 F770W  JWST MIRI       199.935 
59745.354     21.366 0.008 F1000W JWST MIRI       199.966 
59745.388     21.141 0.017 F1280W JWST MIRI       199.999 
59745.420     21.823 0.076 F1800W JWST MIRI       200.030 


==> anc/dbf2b.mrt <==
Title: JWST Imaging of the Cartwheel Galaxy Reveals Dust Associated with 
    SN 2021afdx 
Authors: Hosseinzadeh G., Sand D.J., Jencson J.E., Andrews J.E., Shivaei I., 
    Bostroem K.A., Valenti S., Szalai T., Burke J., Howell D.A., McCully C., 
    Newsome M., Padilla Gonzalez E., Pellegrino C., Terreran G. 
Table: Data behind Figure 2b&c -- pseudo-bolometric light curve fits
================================================================================
Byte-by-byte Description of file: dbf2b.mrt
--------------------------------------------------------------------------------
   Bytes Format Units      Label  Explanations
--------------------------------------------------------------------------------
   1-  9 F9.3   d          MJD    Modified Julian Date of observation, JD-2,400,000.5
  11- 15 F5.3   d        E_MJD    Upper uncertainty on MJD
  17- 21 F5.3   d        e_MJD    Lower uncertainty on MJD
  23- 31 A9     W          Lbol   pseudobolometric luminosity, Watts (1)
  33- 41 A9     W        E_Lbol   Upper uncertainty on Lbol
  43- 51 A9     W        e_Lbol   Lower uncertainty on Lbol
  53- 57 F5.3   kK         Tphot  photospheric temperature, kilokelvin (1)
  59- 63 F5.3   kK       E_Tphot  Upper uncertainty on Tphot
  65- 69 F5.3   kK       e_Tphot  Lower uncertainty on Tphot
  71- 76 F6.3   10+3Rsun   Rphot  photospheric radius, 1000*solar radius (1)
  78- 82 F5.3   10+3Rsun E_Rphot  Upper uncertainty on Rphot
  84- 88 F5.3   10+3Rsun e_Rphot  Lower uncertainty on Rphot
  90- 90 I1     ---        Nfits  Number of points used in fitting (1)
  92- 97 A6     ---        filts  Filters used in fitting (1)
  99-104 F6.3   d          Phase  Phase (2)
--------------------------------------------------------------------------------
Note (1): Lbol integrated from black-body SED fit using a Markov-chain Monte
    Carlo (MCMC) routine implemented in the Light Curve Fitting package,
    v0.7, Hosseinzadeh & Gomez (2022) [2020zndo...4312178H].
Note (2): Phases are given with respect to the last prediscovery non-detection.
--------------------------------------------------------------------------------
59547.809 0.509 0.007 1.293e+35 1.730e+33 1.548e+33 6.811 0.124 0.109 17.146 0.499 0.699 4 Bgoi    8.209 
59548.799 0.002 0.002 1.434e+35 1.577e+33 1.258e+33 7.350 0.093 0.098 15.404 0.385 0.347 2 gi      9.170 
59550.454 0.005 0.005 1.536e+35 2.675e+33 2.881e+33 6.610 0.152 0.136 20.003 0.897 0.939 5 BgVri  10.777 
59551.566 0.266 0.006 1.659e+35 3.162e+33 3.645e+33 6.945 0.130 0.157 18.655 0.742 0.667 6 BgVori 11.856 
59553.166 0.005 0.005 1.609e+35 2.540e+33 3.366e+33 6.470 0.150 0.237 21.417 1.495 1.166 5 BgVri  13.410 
59555.127 0.005 0.005 1.449e+35 2.365e+33 2.171e+33 5.795 0.133 0.109 26.246 1.151 1.585 5 BgVri  15.313 
59557.031 0.005 0.005 1.416e+35 2.433e+33 2.770e+33 5.561 0.130 0.106 28.665 1.294 1.849 5 BgVri  17.160 
59558.491 0.005 0.005 1.341e+35 3.185e+33 2.931e+33 5.276 0.098 0.130 31.862 1.893 1.838 5 BgVri  18.578 
59559.872 0.572 0.006 1.096e+35 1.886e+33 2.368e+33 5.261 0.075 0.119 29.105 1.642 1.151 6 BgVori 19.919 
59561.459 0.004 0.005 1.052e+35 3.107e+33 2.883e+33 4.544 0.080 0.074 42.366 2.441 2.458 4 BgVi   21.460 
59562.053 0.005 0.005 1.033e+35 1.863e+33 1.543e+33 4.585 0.075 0.084 40.777 2.182 1.897 5 BgVri  22.036 
59563.069 0.006 0.231 9.270e+34 1.868e+33 2.591e+33 4.187 0.165 0.118 50.117 3.738 6.350 6 BgVori 23.022 
59564.097 0.005 0.005 8.716e+34 1.257e+33 1.989e+33 4.663 0.069 0.068 35.795 1.422 1.564 5 BgVri  24.020 
59568.488 0.005 0.005 6.992e+34 1.674e+33 1.868e+33 4.148 0.096 0.083 44.909 2.938 3.245 5 BgVri  28.283 
59570.043 0.004 0.004 5.661e+34 7.826e+32 4.918e+32 3.847 0.029 0.016 50.733 0.961 1.483 5 BgVri  29.791 
59576.458 0.003 0.003 4.771e+34 6.142e+32 5.448e+32 4.207 0.039 0.045 35.583 1.271 0.886 4 gVri   36.019 
59582.051 0.005 0.005 3.382e+34 5.491e+32 4.326e+32 4.350 0.086 0.109 27.043 1.800 1.783 4 gVri   41.448 
59588.469 0.001 0.001 4.143e+34 6.130e+32 5.301e+32 4.894 0.108 0.076 21.563 0.717 1.224 2 ri     47.678 
59598.057 0.001 0.001 4.200e+34 1.649e+33 1.477e+33 7.574 0.293 0.286  7.818 0.417 0.491 2 ri     56.985 

